Nonsupersymmetric Flux Vacua and Perturbed N=2 Systems

We geometrically engineer N=2 theories perturbed by a superpotential by adding 3-form flux with support at infinity to local Calabi-Yau geometries in type IIB. This allows us to apply the formalism of Ooguri, Ookouchi, and Park [arXiv:0704.3613] to demonstrate that, by tuning the flux at infinity, we can stabilize the dynamical complex structure moduli in a metastable, supersymmetry-breaking configuration. Moreover, we argue that this setup can arise naturally as a limit of a larger Calabi-Yau which separates into two weakly interacting regions; the flux in one region leaks into the other, where it appears to be supported at infinity and induces the desired superpotential. In our endeavor to confirm this picture in cases with many 3-cycles, we also compute the CIV-DV prepotential for arbitrary number of cuts up to fifth order in the glueball fields.

==> MMFreeEnergySummary.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    458016,      13650]
NotebookOptionsPosition[    454403,      13526]
NotebookOutlinePosition[    455145,      13552]
CellTagsIndexPosition[    455102,      13549]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Matrix model free energy", "Title",
 CellChangeTimes->{{3.4144899723194*^9, 3.4144900179806004`*^9}, {
  3.4180487257939997`*^9, 3.418048734679*^9}, {3.4180507326359997`*^9, 
  3.4180507331219997`*^9}}],

Cell["For details of computation, contact the authors.", "Text",
 CellChangeTimes->{{3.4181371048380003`*^9, 3.418137122729*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["N", "3"], ")"}], TraditionalForm]]],
 " terms"
}], "Section",
 CellChangeTimes->{{3.4157311163234*^9, 3.4157311164482*^9}, {
  3.418050354224*^9, 3.418050362684*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["a", "iii"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.4180503442609997`*^9, 3.418050347927*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"4", " ", 
     SubsuperscriptBox["g", 
      RowBox[{"i", ",", "3"}], "2"]}], "-", 
    RowBox[{"3", " ", 
     SubscriptBox["\[CapitalDelta]", "i"], " ", 
     SubscriptBox["g", 
      RowBox[{"i", ",", "4"}]]}]}], 
   RowBox[{"6", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.4157311623746*^9, 3.4157311763054*^9}, {
   3.4157314006802*^9, 3.4157314063898*^9}, 3.4157314817846003`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["a", "iij"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.4180503795769997`*^9, 3.418050380061*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]]}]], "Output",
 CellChangeTimes->{{3.4157311623746*^9, 3.4157311763054*^9}, {
   3.4157314006802*^9, 3.4157314063898*^9}, 3.4157314818002*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["a", "ijk"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.4180503824709997`*^9, 3.4180503837320004`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["4", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "i"], " ", 
     SubscriptBox["\[Alpha]", 
      RowBox[{"i", ",", "j"}]], " ", 
     SubscriptBox["\[Alpha]", 
      RowBox[{"i", ",", "k"}]]}]]}], "+", 
  FractionBox["4", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]]}]], "Output",
 CellChangeTimes->{{3.4157311623746*^9, 3.4157311763054*^9}, {
   3.4157314006802*^9, 3.4157314063898*^9}, 3.4157314818002*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["b", "i"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.418050387983*^9, 3.418050388829*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"2", " ", 
     SubsuperscriptBox["g", 
      RowBox[{"i", ",", "3"}], "2"]}], "-", 
    RowBox[{"3", " ", 
     SubscriptBox["\[CapitalDelta]", "i"], " ", 
     SubscriptBox["g", 
      RowBox[{"i", ",", "4"}]]}]}], 
   RowBox[{"12", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"]}]]}]], "Output",
 CellChangeTimes->{3.4157314827206*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["N", "4"], ")"}], TraditionalForm]]],
 " terms"
}], "Section",
 CellChangeTimes->{{3.4157311163234*^9, 3.4157311164482*^9}, {
  3.418050354224*^9, 3.418050372719*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["a", "iiii"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.418050401928*^9, 3.418050403093*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"8", " ", 
     SubsuperscriptBox["g", 
      RowBox[{"i", ",", "3"}], "4"]}], 
    RowBox[{"3", " ", 
     SubsuperscriptBox["\[CapitalDelta]", "i", "6"]}]]}], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "5"]], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "4"}], "2"]}], 
   RowBox[{"8", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "4"]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "6"}]]}], 
   RowBox[{"6", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"]}]]}]], "Output",
 CellChangeTimes->{3.4157312343374*^9, 3.4157314132382*^9, 3.415731491987*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["a", "iiij"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.418050408146*^9, 3.4180504099*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]]}]], "Output",
 CellChangeTimes->{3.4157312343374*^9, 3.4157314132382*^9, 3.4157314920338*^9}
  ]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["a", "iijj"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.418050412902*^9, 3.418050413432*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["5", 
    RowBox[{
     SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
     SubsuperscriptBox["\[Alpha]", 
      RowBox[{"i", ",", "j"}], "4"]}]]}], "-", 
  FractionBox["5", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox["11", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.4157312343374*^9, 3.4157314132382*^9, 3.4157314920338*^9}
  ]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["a", "iijk"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.4180504190290003`*^9, 3.418050419993*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["4", 
    RowBox[{
     SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
     SubscriptBox["\[Alpha]", 
      RowBox[{"i", ",", "j"}]], " ", 
     SubsuperscriptBox["\[Alpha]", 
      RowBox[{"i", ",", "k"}], "3"]}]]}], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]]}]], "Output",
 CellChangeTimes->{3.4157312343374*^9, 3.4157314132382*^9, 
  3.4157314920494003`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["a", "ijkl"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.418050428505*^9, 3.418050429365*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]]}]], "Output",
 CellChangeTimes->{3.4157312343374*^9, 3.4157314132382*^9, 
  3.4157314920494003`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["b", "ii"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.418050434407*^9, 3.4180504358719997`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"7", " ", 
     SubsuperscriptBox["g", 
      RowBox[{"i", ",", "3"}], "4"]}], 
    RowBox[{"3", " ", 
     SubsuperscriptBox["\[CapitalDelta]", "i", "6"]}]]}], "+", 
  FractionBox[
   RowBox[{"13", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{"2", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "4"}], "2"]}], 
   RowBox[{"8", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "4"]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "6"}]]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.4157314939058*^9, 3.4157314957622004`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["b", "ij"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.4180504394519997`*^9, 3.418050439859*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   SubsuperscriptBox["g", 
    RowBox[{"i", ",", "3"}], "2"], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   SubscriptBox["g", 
    RowBox[{"i", ",", "4"}]], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   SubsuperscriptBox["g", 
    RowBox[{"j", ",", "3"}], "2"], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   SubscriptBox["g", 
    RowBox[{"j", ",", "4"}]], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]]}]], "Output",
 CellChangeTimes->{{3.4157314939058*^9, 3.4157314957934*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["N", "5"], ")"}], TraditionalForm]]],
 " terms"
}], "Section",
 CellChangeTimes->{{3.4157311163234*^9, 3.4157311164482*^9}, {
  3.418050354224*^9, 3.418050372719*^9}, {3.4181370519709997`*^9, 
  3.418137052102*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["a", "iiiii"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{3.418050502461*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"56", " ", 
     SubsuperscriptBox["g", 
      RowBox[{"i", ",", "3"}], "6"]}], 
    RowBox[{"3", " ", 
     SubsuperscriptBox["\[CapitalDelta]", "i", "9"]}]]}], "+", 
  FractionBox[
   RowBox[{"68", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "4"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "8"]], "-", 
  FractionBox[
   RowBox[{"54", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "4"}], "2"]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "7"]], "+", 
  FractionBox[
   RowBox[{"9", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "4"}], "3"]}], 
   RowBox[{"2", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"]}]], "-", 
  FractionBox[
   RowBox[{"40", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "7"]], "+", 
  FractionBox[
   RowBox[{"36", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "6"]], "-", 
  FractionBox[
   RowBox[{"18", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "5"}], "2"]}], 
   RowBox[{"5", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"]}]], "+", 
  FractionBox[
   RowBox[{"20", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "6"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "6"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "6"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "5"]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "7"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "5"]], "+", 
  FractionBox[
   RowBox[{"7", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "8"}]]}], 
   RowBox[{"4", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"]}]]}]], "Output",
 CellChangeTimes->{3.4157316223406*^9, 3.415733727708*^9, 3.4157343419238*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["a", "iiiij"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{3.418050506237*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["5", 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "6"]}]], "-", 
  FractionBox["40", 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "6"]}]], "+", 
  FractionBox["20", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "6"]}]], "-", 
  FractionBox["10", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "6"]}]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{"20", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"18", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{"2", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "4"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "7"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"60", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "4"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "6"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "5"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "8"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "-", 
  FractionBox[
   RowBox[{"184", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "7"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "+", 
  FractionBox[
   RowBox[{"90", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "4"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "-", 
  FractionBox[
   RowBox[{"36", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "-", 
  FractionBox[
   RowBox[{"40", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "6"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "+", 
  FractionBox[
   RowBox[{"10", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "7"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]]}]], "Output",
 CellChangeTimes->{3.4157316223406*^9, 3.415733727708*^9, 3.415734342033*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["a", "iiijj"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.418050527461*^9, 3.4180505282390003`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["44", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
     SubsuperscriptBox["\[Alpha]", 
      RowBox[{"i", ",", "j"}], "6"]}]]}], "+", 
  FractionBox["88", 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "6"]}]], "-", 
  FractionBox["74", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "6"]}]], "+", 
  FractionBox["58", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "6"]}]], "-", 
  FractionBox[
   RowBox[{"40", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{"20", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{"72", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{"56", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{"64", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"44", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"30", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"30", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"36", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"80", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"128", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "3"]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "6"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"56", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"80", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "4"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "7"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"168", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"36", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "4"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"72", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"20", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "6"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.4157316223406*^9, 3.415733727708*^9, 3.415734342267*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["a", "iiijk"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.418050531521*^9, 3.41805053195*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["8", 
    RowBox[{
     SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
     SubscriptBox["\[Alpha]", 
      RowBox[{"i", ",", "j"}]], " ", 
     SubsuperscriptBox["\[Alpha]", 
      RowBox[{"i", ",", "k"}], "5"]}]]}], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "5"]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "5"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"40", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"]}]], "-", 
  FractionBox["16", 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"48", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"80", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"40", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"48", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"80", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"160", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "4"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "7"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"336", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"72", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "4"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"144", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"40", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "6"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox["16", 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"k", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]]}]], "Output",
 CellChangeTimes->{3.4157316223406*^9, 3.415733727708*^9, 
  3.4157343425945997`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["a", "iijjk"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.418050537986*^9, 3.418050538605*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["12", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"]}]], "-", 
  FractionBox["24", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "+", 
  FractionBox["20", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "-", 
  FractionBox["22", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"36", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "+", 
  FractionBox["40", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox["40", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox["88", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"88", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"56", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"128", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"72", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"128", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"168", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox["12", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "4"]}]], "-", 
  FractionBox["24", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "4"]}]], "-", 
  FractionBox["24", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "4"]}]], "+", 
  FractionBox["12", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "4"]}]], "+", 
  FractionBox["48", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "4"]}]], "-", 
  FractionBox["24", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "4"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox["20", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox["22", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"36", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox["24", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox["12", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"48", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"k", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox["40", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["88", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["40", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"88", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"56", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"128", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"72", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"128", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "6"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"168", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["48", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["24", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]]}]], "Output",
 CellChangeTimes->{3.4157316223406*^9, 3.415733727708*^9, 3.4157343430626*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["a", "iijkl"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.418050543698*^9, 3.418050544473*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["24", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "4"]}]], "-", 
  FractionBox["48", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "4"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"128", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"72", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"]}]], "+", 
  FractionBox["24", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "-", 
  FractionBox["48", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"128", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"72", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "+", 
  FractionBox["24", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "-", 
  FractionBox["48", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"64", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"128", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"72", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"256", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"336", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["48", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["24", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["48", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["24", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "3"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "3"]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "3"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["48", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox["24", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox["48", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["24", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox["48", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["24", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "3"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "3"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "3"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "3"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "3"]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "3"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["48", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["24", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["48", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["24", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["48", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["24", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"k", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["48", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["24", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"l", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"48", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]]}]], "Output",
 CellChangeTimes->{3.4157316223406*^9, 3.415733727708*^9, 3.4157343433122*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["a", "ijklm"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.41805055188*^9, 3.4180505531*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["32", 
    RowBox[{
     SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
     SubscriptBox["\[Alpha]", 
      RowBox[{"i", ",", "j"}]], " ", 
     SubscriptBox["\[Alpha]", 
      RowBox[{"i", ",", "k"}]], " ", 
     SubscriptBox["\[Alpha]", 
      RowBox[{"i", ",", "l"}]], " ", 
     SubsuperscriptBox["\[Alpha]", 
      RowBox[{"i", ",", "m"}], "3"]}]]}], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"192", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "3"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "3"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"192", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "3"]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "3"]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "3"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "3"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"192", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"k", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "3"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "3"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "3"]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "3"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "3"]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "3"]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "3"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "3"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "m", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}], "2"]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "l"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"192", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"l", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"l", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "l", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "l"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "m"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "m", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox["32", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "m", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox["32", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "m", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "m", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "-", 
  FractionBox[
   RowBox[{"192", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"m", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "m", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]], "+", 
  FractionBox[
   RowBox[{"96", " ", 
    SubscriptBox["g", 
     RowBox[{"m", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "m", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"k", ",", "m"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"l", ",", "m"}]]}]]}]], "Output",
 CellChangeTimes->{3.4157316223406*^9, 3.415733727708*^9, 
  3.4157343438269997`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["b", "iii"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.41805055188*^9, 3.4180505531*^9}, {
  3.4180506683199997`*^9, 3.418050672043*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"332", " ", 
     SubsuperscriptBox["g", 
      RowBox[{"i", ",", "3"}], "6"]}], 
    RowBox[{"9", " ", 
     SubsuperscriptBox["\[CapitalDelta]", "i", "9"]}]]}], "+", 
  FractionBox[
   RowBox[{"152", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "4"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "8"]], "-", 
  FractionBox[
   RowBox[{"141", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "4"}], "2"]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "7"]], "+", 
  FractionBox[
   RowBox[{"33", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "4"}], "3"]}], 
   RowBox[{"2", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"]}]], "-", 
  FractionBox[
   RowBox[{"102", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "7"]], "+", 
  FractionBox[
   RowBox[{"108", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "6"]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "5"}], "2"]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "5"]], "+", 
  FractionBox[
   RowBox[{"185", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "6"}]]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"]}]], "-", 
  FractionBox[
   RowBox[{"25", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "6"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "5"]], "-", 
  FractionBox[
   RowBox[{"30", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "7"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "5"]], "+", 
  FractionBox[
   RowBox[{"35", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "8"}]]}], 
   RowBox[{"4", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"]}]]}]], "Output",
 CellChangeTimes->{3.4157337325128*^9, 3.4157343612054*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["b", "iij"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.41805055188*^9, 3.4180505531*^9}, {
  3.4180506683199997`*^9, 3.418050684648*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["10", 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "6"]}]], "-", 
  FractionBox["20", 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "6"]}]], "+", 
  FractionBox["25", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "6"]}]], "-", 
  FractionBox["20", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "6"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{"20", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"]}]], "+", 
  FractionBox[
   RowBox[{"13", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"15", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{"2", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"10", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"16", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"11", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"56", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"26", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"20", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "6"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "3"]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "5"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"28", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "4"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "7"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"65", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "4"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"10", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "6"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"20", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "4"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "7"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"50", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "6"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "4"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"28", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"10", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "6"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"56", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "5"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "8"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "-", 
  FractionBox[
   RowBox[{"186", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "7"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "+", 
  FractionBox[
   RowBox[{"108", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "4"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "+", 
  FractionBox[
   RowBox[{"116", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "-", 
  FractionBox[
   RowBox[{"54", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "-", 
  FractionBox[
   RowBox[{"60", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "6"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]], "+", 
  FractionBox[
   RowBox[{"20", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "7"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]]}]]}]], "Output",
 CellChangeTimes->{3.4157337325128*^9, 3.4157343615486*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["b", "ijk"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.41805055188*^9, 3.4180505531*^9}, {
  3.4180506683199997`*^9, 3.418050687672*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["4", 
    RowBox[{
     SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
     SubscriptBox["\[Alpha]", 
      RowBox[{"i", ",", "j"}]], " ", 
     SubsuperscriptBox["\[Alpha]", 
      RowBox[{"i", ",", "k"}], "5"]}]]}], "-", 
  FractionBox["4", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "5"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "5"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"]}]], "-", 
  FractionBox["4", 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"k", ",", "3"}], "2"]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"20", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"k", ",", "3"}], "3"]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "5"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"20", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "3"]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "5"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"40", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "4"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "7"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"100", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "4"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"56", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"20", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "6"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "5"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "5"]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "5"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "5"]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "5"]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "5"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "4"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "4"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "4"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "4"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "4"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "4"]}]], "+", 
  FractionBox["4", 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"k", ",", "3"}], "2"]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox["4", 
   RowBox[{"3", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"k", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "3"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"20", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "6"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"k", ",", "3"}], "3"]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "4"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "5"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox["2", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"k", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox["8", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"20", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"k", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "6"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}], "2"]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "j", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "j"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"20", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "6"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"40", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "4"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "7"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"100", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "6"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"24", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"j", ",", "4"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"56", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"20", " ", 
    SubscriptBox["g", 
     RowBox[{"j", ",", "6"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "j", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "j"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox["16", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "2"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox["4", 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "2"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]]}], 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "i"], " ", 
    SubsuperscriptBox["\[CapitalDelta]", "k", "3"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"12", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"k", ",", "3"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "3"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"8", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "i", "3"], " ", 
    SubscriptBox["\[CapitalDelta]", "k"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"20", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"k", ",", "3"}], "3"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "6"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"32", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "5"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"12", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubsuperscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}], "2"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"40", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"k", ",", "3"}], "4"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "7"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"100", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"k", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "4"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "6"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"24", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"k", ",", "4"}], "2"]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "-", 
  FractionBox[
   RowBox[{"56", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "5"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "5"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]], "+", 
  FractionBox[
   RowBox[{"20", " ", 
    SubscriptBox["g", 
     RowBox[{"k", ",", "6"}]]}], 
   RowBox[{
    SubsuperscriptBox["\[CapitalDelta]", "k", "4"], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"i", ",", "k"}]], " ", 
    SubscriptBox["\[Alpha]", 
     RowBox[{"j", ",", "k"}]]}]]}]], "Output",
 CellChangeTimes->{3.4157337325128*^9, 3.4157343619386*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  SubscriptBox["c", "i"], " ", "*)"}]], "Subsection",
 CellChangeTimes->{{3.41805055188*^9, 3.4180505531*^9}, {
  3.4180506683199997`*^9, 3.418050701222*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"35", " ", 
     SubsuperscriptBox["g", 
      RowBox[{"i", ",", "3"}], "6"]}], 
    RowBox[{"6", " ", 
     SubsuperscriptBox["\[CapitalDelta]", "i", "9"]}]]}], "+", 
  FractionBox[
   RowBox[{"105", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "4"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]]}], 
   RowBox[{"4", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "8"]}]], "-", 
  FractionBox[
   RowBox[{"55", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "4"}], "2"]}], 
   RowBox[{"2", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "7"]}]], "+", 
  FractionBox[
   RowBox[{"15", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "4"}], "3"]}], 
   RowBox[{"4", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"]}]], "-", 
  FractionBox[
   RowBox[{"19", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "3"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "7"]], "+", 
  FractionBox[
   RowBox[{"24", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "5"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "6"]], "-", 
  FractionBox[
   RowBox[{"33", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "5"}], "2"]}], 
   RowBox[{"10", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"]}]], "+", 
  FractionBox[
   RowBox[{"25", " ", 
    SubsuperscriptBox["g", 
     RowBox[{"i", ",", "3"}], "2"], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "6"}]]}], 
   RowBox[{"2", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "6"]}]], "-", 
  FractionBox[
   RowBox[{"13", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "4"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "6"}]]}], 
   RowBox[{"2", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "5"]}]], "-", 
  FractionBox[
   RowBox[{"7", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "3"}]], " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "7"}]]}], 
   SubsuperscriptBox["\[CapitalDelta]", "i", "5"]], "+", 
  FractionBox[
   RowBox[{"21", " ", 
    SubscriptBox["g", 
     RowBox[{"i", ",", "8"}]]}], 
   RowBox[{"8", " ", 
    SubsuperscriptBox["\[CapitalDelta]", "i", "4"]}]]}]], "Output",
 CellChangeTimes->{3.4157315354018*^9, 3.4157316249146*^9, 3.4157337348684*^9,
   3.4157343684594*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1264, 764},
WindowMargins->{{0, Automatic}, {Automatic, 17}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"Magnification"->1,
"PaperOrientation"->"Portrait",
"PaperSize"->{612, 792},
"PostScriptOutputFile":>FrontEnd`FileName[{$RootDirectory, "home", "home", 
   "grad", "shige", "linux-disk"}, 
  "2003.09.19_MM_pert_two_calc_WDV_SO_adj.nb.ps", CharacterEncoding -> 
  "ISO8859-1"]},
ShowSelection->True,
Magnification->1.25,
FrontEndVersion->"6.0 for Microsoft Windows (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[590, 23, 208, 3, 103, "Title"],
Cell[801, 28, 129, 1, 34, "Text"],
Cell[CellGroupData[{
Cell[955, 33, 250, 8, 95, "Section"],
Cell[CellGroupData[{
Cell[1230, 45, 155, 3, 48, "Subsection"],
Cell[1388, 50, 507, 14, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1932, 69, 155, 3, 48, "Subsection"],
Cell[2090, 74, 712, 21, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2839, 100, 160, 3, 48, "Subsection"],
Cell[3002, 105, 834, 25, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3873, 135, 148, 3, 48, "Subsection"],
Cell[4024, 140, 416, 13, 61, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4489, 159, 250, 8, 95, "Section"],
Cell[CellGroupData[{
Cell[4764, 171, 151, 3, 48, "Subsection"],
Cell[4918, 176, 1118, 35, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6073, 216, 149, 3, 48, "Subsection"],
Cell[6225, 221, 2732, 86, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8994, 312, 151, 3, 48, "Subsection"],
Cell[9148, 317, 3115, 97, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12300, 419, 156, 3, 48, "Subsection"],
Cell[12459, 424, 5849, 177, 159, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18345, 606, 151, 3, 48, "Subsection"],
Cell[18499, 611, 9345, 279, 202, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27881, 895, 154, 3, 48, "Subsection"],
Cell[28038, 900, 1132, 36, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29207, 941, 154, 3, 48, "Subsection"],
Cell[29364, 946, 3604, 114, 116, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33017, 1066, 298, 9, 95, "Section"],
Cell[CellGroupData[{
Cell[33340, 1079, 131, 3, 48, "Subsection"],
Cell[33474, 1084, 2472, 78, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35983, 1167, 131, 3, 48, "Subsection"],
Cell[36117, 1172, 9369, 293, 169, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45523, 1470, 157, 3, 48, "Subsection"],
Cell[45683, 1475, 12100, 371, 217, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57820, 1851, 151, 3, 48, "Subsection"],
Cell[57974, 1856, 31934, 954, 613, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89945, 2815, 152, 3, 48, "Subsection"],
Cell[90100, 2820, 42280, 1241, 819, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132417, 4066, 152, 3, 48, "Subsection"],
Cell[132572, 4071, 88213, 2563, 1836, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220822, 6639, 149, 3, 48, "Subsection"],
Cell[220974, 6644, 166900, 4814, 3608, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[387911, 11463, 195, 4, 48, "Subsection"],
Cell[388109, 11469, 2463, 78, 111, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[390609, 11552, 195, 4, 48, "Subsection"],
Cell[390807, 11558, 14968, 467, 275, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[405812, 12030, 195, 4, 48, "Subsection"],
Cell[406010, 12036, 45519, 1391, 900, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[451566, 13432, 193, 4, 48, "Subsection"],
Cell[451762, 13438, 2601, 83, 61, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

